Modelling the response of a turbulent jet flame to acoustic forcing in a linearized framework using an active flame approach

This study performs a linear analysis of a turbulent reacting methane-air jet flame, with the goal of predicting the response of the reacting flow to upstream acoustic actuation. Accounting for heat release fluctuations is a vital component when investigating thermoacoustic instabilities and flame noise in a linearized framework. Unlike previous studies this work develops and applies an active flame approach, meaning the heat release oscillations of the flame resulting from the acoustic fluctuations are taken into account. To yield an active flame approach in the linear framework, a combustion model needs to be linearized. It is demonstrated that linearizing Large Eddy Simulation (LES) and Direct Numerical Simulation (DNS) combustion models leads to closure problems, making their application in the linearized framework troublesome. Reynolds-averaged Navier Stokes (RANS) combustion models, however, prove to circumvent this problem, which makes them suitable candidates for this purpose. The RANS combustion models are linearized around the temporal mean flow of the turbulent jet flame, which is obtained by LES. An a priori analysis shows that a linearized RANS-Eddy Break Up (EBU) model is the best suited among all investigated combustion models for the investigated set-up and reproduces with high accuracy the fluctuations in reaction rate obtained in the LES. Furthermore, the linearized governing equations of the flow including the linearized EBU model for the reaction rate are solved for incoming acoustic perturbations. The response modes show that the reaction rate oscillations are caused by Kelvin-Helmholtz vortex rings, which perturb the jet flame. The results are in good agreement with the LES simulations in terms of the mode shapes of both reaction rate and velocity fluctuations.

==> LatexCompileComplete.sh <==
tikzfolder='epsFigs/'
#First compile with dummy figures (modus 1)
echo 'Latex compilation step 1: Running pdflatex with dummy figures'
sed 's/\\newcommand{\\figureMode.*/\\newcommand{\\figureMode}{1}/g' externalize.tex > externalize2.tex
mv externalize2.tex externalize.tex
pdflatex main
echo 'Latex compilation step 2: Running bibtex'
bibtex main
echo 'Latex compilation step 3: Rerun pdflatex with dummy figures'
pdflatex main
echo 'Latex compilation step 4: Run pdflatex with externalization'
sed 's/\\newcommand{\\figureMode.*/\\newcommand{\\figureMode}{3}/g' externalize.tex > externalize2.tex
mv externalize2.tex externalize.tex
pdflatex -synctex=1 -interaction=nonstopmode --shell-escape main
echo 'Latex compilation step 5: Run pdflatex with externalization'
pdflatex -synctex=1 -interaction=nonstopmode --shell-escape main
#echo 'Latex compilation step 6 (optinal): Expensive to compile! Only for preparing folder for production'
#rm $tikzfolder/main-figure*
#source pdf2eps.sh $tikzfolder
#rm $tikzfolder/*pdf
#rm $tikzfolder/*dep
#rm $tikzfolder/*dpth
#rm $tikzfolder/*md5
#rm $tikzfolder/*log
#sed 's/\\newcommand{\\figureMode.*/\\newcommand{\\figureMode}{4}/g' externalize.tex > externalize2.tex
#mv externalize2.tex externalize.tex
#pdflatex main

==> pdf2eps.sh <==
#!/bin/sh
# $Id: pdf2eps,v 0.01 2005/10/28 00:55:46 Herbert Voss Exp $
# Convert PDF to encapsulated PostScript.
# usage:
# pdf2eps <page number> <pdf file without ext>

for filename in $1/*.pdf; do
        filename="${filename%.*}"
        pdfcrop $filename.pdf
        pdftops -eps "$filename-crop.pdf"
        rm  "$filename-crop.pdf"
        mv  "$filename-crop.eps" $filename.eps
done
